Chameleon: Adaptive Code Optimization for Expedited Deep Neural Network Compilation

Achieving faster execution with shorter compilation time can foster further diversity and innovation in neural networks. However, the current paradigm of executing neural networks either relies on hand-optimized libraries, traditional compilation heuristics, or very recently genetic algorithms and other stochastic methods. These methods suffer from frequent costly hardware measurements rendering them not only too time consuming but also suboptimal. As such, we devise a solution that can learn to quickly adapt to a previously unseen design space for code optimization, both accelerating the search and improving the output performance. This solution dubbed Chameleon leverages reinforcement learning whose solution takes fewer steps to converge, and develops an adaptive sampling algorithm that not only focuses on the costly samples (real hardware measurements) on representative points but also uses a domain-knowledge inspired logic to improve the samples itself. Experimentation with real hardware shows that Chameleon provides 4.45x speed up in optimization time over AutoTVM, while also improving inference time of the modern deep networks by 5.6%.

==> figs/comprehensive/draw_compile_time_alexnet.py <==
import sys
sys.path.append('..')
from bsplot import stack

def main():
    y1 = [3196.533333,3716.8,3283.6,2674.866667,2320.6]
    y2 = [1173.091667,1804.2625,1562.0875,1061.195833,993.775]
    
    y1 = [y/3600 for y in y1]
    y2 = [y/3600 for y in y2]
    
    xdata = ['L1', 'L2', 'L3', 'L4', 'L5']
    ydata = [y1, y2]
    yname = ['Physical Measurement', 'Search Algorithm']

    stack.plot(xdata, ydata, yname, 'AlexNet\'s Convolution Layer', 'Optimization Time (Hours)', unit='H', xtick_center=True, ytick_interval=0.5, geomean=False, topnum=True, topnum_type='percentage', topnum_index=[0], figsize=(4.93, 5), legend=None, save='compile_time_alexnet.pdf')

if __name__ == '__main__':
    main()


==> figs/comprehensive/draw_compile_time_resnet.py <==
import sys
sys.path.append('..')
from bsplot import stack

def main():
    y1 = [2659.821429,1765.803571,2049.464286,2101.875,2928.839286,3388.392857,3615.803571,3046.696429,4136.517857,4875.267857,2752.053571,6586.428571]
    y2 = [725.6473214,249.0401786,449.8325893,386.71875,382.4888393,495.7477679,634.8214286,477.8348214,777.7790179,625.9040179,717.6339286,947.1651786]
    
    y1 = [y/3600 for y in y1]
    y2 = [y/3600 for y in y2]
    
    xdata = ['L1', 'L2', 'L3', 'L4', 'L5', 'L6', 'L7', 'L8', 'L9', 'L10', 'L11', 'L12']
    ydata = [y1, y2]
    yname = ['Physical Measurement', 'Search Algorithm']

    stack.plot(xdata, ydata, yname, 'ResNet-18\'s Convolution Layer', 'Optimization Time (Hours)', unit='H', xtick_center=True, ytick_interval=0.5, geomean=False, topnum=True, topnum_type='percentage', topnum_index=[0], save='compile_time_resnet.pdf')

if __name__ == '__main__':
    main()


==> figs/comprehensive/draw_compile_time_vgg.py <==
import sys
sys.path.append('..')
from bsplot import stack

def main():
    y1 = [3360.333333,4050.466667,3906,4412.666667,4352.466667,4456.666667,4542.933333,4541.6,2318.4]
    y2 = [1021.541667,2141.283333,2103.625,2423.958333,2451.720833,2624.520833,2555.879167,2557.15,1138.6625]
    
    y1 = [y/3600 for y in y1]
    y2 = [y/3600 for y in y2]
    
    xdata = ['L1', 'L2', 'L3', 'L4', 'L5', 'L6', 'L7', 'L8', 'L9']
    ydata = [y1, y2]
    yname = ['Physical Measurement', 'Search Algorithm']

    stack.plot(xdata, ydata, yname, 'VGG-16\'s Convolution Layer', 'Optimization Time (Hours)', unit='H', xtick_center=True, ytick_interval=0.5, geomean=False, topnum=True, topnum_type='percentage', topnum_index=[0], figsize=(7.82, 5), legend=None, save='compile_time_vgg.pdf')

if __name__ == '__main__':
    main()


==> figs/draw_compile_time.py <==
from bsplot import stack

def main():
    y1 = [2659.821429,1765.803571,2049.464286,2101.875,2928.839286,3388.392857,3615.803571,3046.696429,4136.517857,4875.267857,2752.053571,6586.428571]
    y2 = [725.6473214,249.0401786,449.8325893,386.71875,382.4888393,495.7477679,634.8214286,477.8348214,777.7790179,625.9040179,717.6339286,947.1651786]
    
    y1 = [y/3600 for y in y1]
    y2 = [y/3600 for y in y2]
    
    xdata = ['L1', 'L2', 'L3', 'L4', 'L5', 'L6', 'L7', 'L8', 'L9', 'L10', 'L11', 'L12']
    ydata = [y1, y2]
    yname = ['Physical Measurement', 'Search Algorithm']

    stack.plot(xdata, ydata, yname, 'Convolution Layer', 'Optimization Time (Hours)', unit='H', figsize=(7.6, 5.43), xtick_center=True, ytick_interval=0.5, geomean=False, topnum=True, topnum_type='percentage', topnum_index=[0], title='ResNet-18 Optimization Time', legend='in', save='compile_time.pdf')

if __name__ == '__main__':
    main()


==> figs/draw_diversity_exploration.py <==
from bsplot import group

def main():
    import numpy as np

    # compare performance
    xdata   = ['L1',  'L2',  'L3',  'L4',  'L5',  'L6',  'L7',  'L8']
    tvm     = [1.000, 1.000, 1.000 ,1.000, 1.000, 1.000, 1.000, 1.000]
    dtvm    = [1.151, 1.047, 1.020 ,0.831, 0.850, 0.952, 0.954, 1.003]
    atvm    = [1.159, 1.177, 1.093 ,1.051, 1.070, 1.177, 1.262, 1.108]
    ydata   = [dtvm, atvm]
    yname   = ['Diversity Exploration', 'Adaptive Sampling']

    group.plot(xdata, ydata, yname, '', 'Improvement over AutoTVM', unit='x', figsize=(6.5, 6), xtick_center=True, xtick_rot=0, geomean=True, geomean_name='short', topnum=True, ytick_interval=0.05, ytick_range=np.arange(0.80, 1.45, 0.1), legend='in', title='Simulated Annealing', save='sa_div.pdf', horizontal_one=True)
    
    # compare performance
    xdata   = ['L1',  'L2',  'L3',  'L4',  'L5',  'L6',  'L7',  'L8']
    tvm     = [1.000, 1.000, 1.000 ,1.000, 1.000, 1.000, 1.000, 1.000]
    dtvm    = [1.038, 1.007, 1.052 ,0.880, 0.956, 1.041, 0.913, 1.073]
    atvm    = [1.116, 1.275, 1.198 ,1.030, 1.098, 1.249, 1.325, 1.257]
    ydata   = [dtvm, atvm]
    yname   = ['Diversity Exploration', 'Adaptive Sampling']

    group.plot(xdata, ydata, yname, '', 'Improvement over RL', unit='x', figsize=(6.5, 6), xtick_center=True, xtick_rot=0, geomean=True, geomean_name='short', topnum=True, ytick_interval=0.05, ytick_range=np.arange(0.80, 1.45, 0.1), legend=None, title='Reinforcement Learning', save='rl_div.pdf', horizontal_one=True)
   

if __name__ == '__main__':
    main()


==> figs/draw_end_to_end.py <==
from bsplot import group

def main():
    import numpy as np

    # compare performance
    xdata   = ['AlexNet', 'VGG-16', 'ResNet-18']
    tvm     = [1.000,      1.000,     1.000      ]
    rl      = [1.007,      1.003,     1.002      ]
    atvm    = [1.053,      1.028,     1.036      ]
    release = [1.062,      1.064,     1.042      ]
    ydata   = [tvm, rl, atvm, release]
    yname   = ['SA', 'RL', 'SA+AS', 'RL+AS']

    group.plot(xdata, ydata, yname, '', 'Improvement over AutoTVM', unit='x', figsize=(5, 5), xtick_center=True, xtick_rot=15, geomean=True, topnum=True, ytick_interval=0.05, ytick_range=np.arange(0.95, 1.2, 0.05), legend=None, title='Output Performance', save='end_to_end_perf.pdf', horizontal_one=True)
    
    # compare optimization time
    xdata   = ['AlexNet', 'VGG-16', 'ResNet-18']
    tvm     = [1.000,      1.000,     1.000      ]
    rl      = [1.061,      1.267,     1.235      ]
    atvm    = [3.445,      4.343,     4.272      ]
    release = [3.588,      5.726,     4.282      ]
    ydata   = [tvm, rl, atvm, release]
    yname   = ['SA', 'RL', 'SA+AS', 'RL+AS']

    group.plot(xdata, ydata, yname, '', 'Speedup over AutoTVM', unit='x', figsize=(5, 5), xtick_center=True, xtick_rot=15, geomean=True, topnum=True, ytick_interval=2.5, ytick_range=np.arange(0, 11, 2.5), legend=None, title='Optimization Time', save='end_to_end_time.pdf', horizontal_one=True)

if __name__ == '__main__':
    main()


==> figs/draw_end_to_end_legend.py <==
from bsplot import group

def main():
    import numpy as np

    # compare optimization time
    xdata   = ['AlexNet', 'VGG-16', 'ResNet-18']
    tvm     = [0,      0,     0       ]
    rl      = [0,      0,     0       ]
    atvm    = [0,      0,     0       ]
    release = [0,      0,     0       ]
    ydata   = [tvm, rl, atvm, release]
    yname   = ['AutoTVM', 'RL', 'SA + AS', 'Chameleon']

    group.plot(xdata, ydata, yname, '', 'Speedup over AutoTVM', unit='x', figsize=(5, 5), xtick_center=True, xtick_rot=15, geomean=True, topnum=True, ytick_interval=2.5, ytick_range=np.arange(0, 11, 2.5), legend='in', title='Optimization Time', save='for_legend.pdf', horizontal_one=True)

if __name__ == '__main__':
    main()


==> figs/draw_exploration.py <==
from bsplot import bar
import numpy as np

def main():
    # draw exploration
    x = ['L1', 'L2', 'L3', 'L4', 'L5', 'L6', 'L7', 'L8']
    y = [2.745995423,1.633097441,3.573981415,3.848620911,3.298515668,2.493765586,3.814367451,2.457002457]
    
    bar.plot(x, y, '', 'Improvement over AutoTVM', unit='x', figsize=(5, 6), xtick_center=True, ytick_interval=1, ytick_range=np.arange(0, 6, 1), geomean=True, geomean_name='short', topnum=True, topnum_rot=90, title='Adaptive Exploration', save='exploration.pdf')

if __name__ == '__main__':
    main()


==> figs/draw_layers.py <==
from bsplot import bar
import numpy as np

def main():
    # draw optimization time
    # ICML Workshop
    #name = ['L1', 'L2', 'L3', 'L4', 'L5', 'L6']
    #improvement = [3.123, 1.090, 1.936, 2.586, 0.8791, 1.991]
    
    # NeurIPS
    # L8 from ResNet-18 11th layer (graph)
    name =        ['L1', 'L2', 'L3', 'L4', 'L5', 'L6', 'L7', 'L8']
    improvement = [7.59, 3.13, 4.91, 5.85, 6.36, 3.69, 2.88, 6.28]
    
    bar.plot(name, improvement, '', 'Speedup over AutoTVM', unit='x', figsize=(5, 5), xtick_center=True, geomean=True, geomean_name='short', topnum=True, topnum_rot=90, ytick_range=np.arange(0, 11, 2.5), ytick_interval=2.5, title='Optimization Time', save='layers_time.pdf', horizontal_one=True)

    # draw output code performance
    # ICML Workshop
    #name = ['L1', 'L2', 'L3', 'L4', 'L5', 'L6']
    #improvement = [1.107, 1.142, 1.070, 1.037, 0.745, 1.125]
    
    # NeurIPS
    # L8 from ResNet-18 11th layer (graph)
    name =        ['L1', 'L2', 'L3', 'L4', 'L5', 'L6', 'L7', 'L8']
    improvement = [1.18, 1.21, 1.21, 1.07, 1.09, 1.25, 1.17, 1.20]
    
    bar.plot(name, improvement, '', 'Improvement over AutoTVM', unit='x', figsize=(5, 5), xtick_center=True, geomean=True, geomean_name='short', topnum=True, topnum_rot=90, ytick_range=np.arange(0.9, 1.4, 0.1), ytick_interval=0.1, title='Output Performance', save='layers_perf.pdf', horizontal_one=True)
    
if __name__ == '__main__':
    main()


==> figs/draw_sampling.py <==
from bsplot import group
import numpy as np

def main():
    y1 = [2.083, 2.119, 1.712, 2.193, 1.645, 1.667, 2.119, 2.500]
    y2 = [2.841, 2.049, 2.232, 2.404, 2.717, 1.923, 2.119, 2.551]
    
    xdata = ['L1', 'L2', 'L3', 'L4', 'L5', 'L6', 'L7', 'L8']
    ydata = [y1, y2]
    yname = ['Simulated Annealing', 'Adaptive Exploration']

    group.plot(xdata, ydata, yname, '', 'Improvement over AutoTVM', unit='x', figsize=(6.5, 6), xtick_center=True, ytick_range=np.arange(0, 5, 1), ytick_interval=1, geomean=True, geomean_name='short', topnum=True, topnum_rot=90, legend='', title='Adaptive Sampling', save='sampling.pdf')

if __name__ == '__main__':
    main()

